The Composite Spectrum of BOSS Quasars Selected for Studies of the Lyman-alpha Forest

The Baryon Oscillation Spectroscopic Survey (BOSS) has collected more than 150,000 $2.1 \leq z \leq 3.5$ quasar spectra since 2009. Using this unprecedented sample, we create a composite spectrum in the rest-frame of 102,150 quasar spectra from 800 \AA\ to 3300 \AA\ at a signal-to-noise ratio close to 1000 per pixel ($\Delta v$ of 69 km~s$^{-1}$). Included in this analysis is a correction to account for flux calibration residuals in the BOSS spectrophotometry. We determine the spectral index as a function of redshift of the full sample, warp the composite spectrum to match the median spectral index, and compare the resulting spectrum to SDSS photometry used in target selection. The quasar composite matches the color of the quasar population to within 0.02 magnitudes in $g-r$, 0.03 magnitudes in $r-i$, and 0.01 magnitudes in $i-z$ over the redshift range $2.2<z<2.6$. The composite spectrum deviates from the imaging photometry by 0.05 magnitudes around $z = 2.7$, likely due to differences in target selection as the quasar colors become similar to the stellar locus at this redshift. Finally, we characterize the line features in the high signal-to-noise composite and identify nine faint lines not found in the previous composite spectrum from SDSS.

==> latex.sh <==
#!/bin/sh

dops="Y"
dopdf="Y"

if [[ $# -gt 0 ]]; then
    v="$1"
    if [[ $v == "dvi" ]]; then
        echo "doing only dvi"
        dops="N"
        dopdf="N"
    elif [[ $v == "ps" ]]; then
        echo "doing only dvi and ps"
        dopdf="N"
    elif [[ $v == "pdf" ]]; then
        # this is the default
        echo "doing dvi, ps, and pdf"
    fi
fi

latex ms
bibtex ms
latex ms
latex ms

    dvips -t letter -o ms.ps ms.dvi
    #dvipdf ms.dvi
    ps2pdf ms.ps ms.pdf
rm -f ms.aux
rm -f ms.blg
rm -f ms.log

